On-the-Fly, Sample-Tailored Optimisation of NMR Experiments

NMR experiments, indispensable to chemists in many areas of research, are often run with generic, unoptimised experimental parameters. This approach makes robust and automated acquisition on different samples and instruments extremely challenging. Here, we introduce NMR-POISE (Parameter Optimisation by Iterative Spectral Evaluation), the first demonstration of on-the-fly, sample-tailored, and fully automated optimisation of a wide range of NMR experiments. We illustrate how POISE maximises spectral sensitivity and quality with a diverse set of 1D and 2D examples, ranging from HSQC and NOESY experiments to ultrafast and pure shift techniques. Our Python implementation of POISE has an interface integrated into Bruker's TopSpin software, one of the most widely used platforms for NMR acquisition and automation, allowing NMR optimisations to be run without direct user supervision. We predict that POISE will find widespread usage in academia and industry, where sample-specific and automated experiment optimisation is mandatory.

==> files/costfunctions.py <==
"""
costfunctions.py
----------------

Contains default cost functions. Custom cost functions should be added in
costfunctions_user.py (using the same format).

You can add custom cost functions in here (they will work), but they will be
shadowed by any similarly named cost functions in costfunctions_user.py. Also,
this file will be overwritten if POISE is reinstalled.

SPDX-License-Identifier: GPL-3.0-or-later
"""

import numpy as np

from .cfhelpers import *
from .shared import _g


def noe_1d():
    """
    Measures the intensity of peaks in the spectrum, *except* for anything
    within 25 Hz of the selectively excited peak.
    """
    # SPOFFS2 plus O1 is the frequency of the selective pulse, in Hz.
    # We can get the values of both using getpar(), which automatically
    # converts numeric parameters to floats.
    f = getpar("SPOFFS2") + getpar("O1")
    # Define the (rough) bandwidth of the selective pulse. We will ignore the
    # region of the spectrum that is bw Hz wide and centred on the selective
    # pulse.
    bw = 50.0
    # To get the spectrum *without* the ignored region, we split up the
    # spectrum into two "portions". We need to construct the 'bounds' parameter
    # for both portions.
    sfo1 = getpar("SFO1")
    lowerhalf = f"{(f + bw/2)/sfo1:.3f}.."   # frequencies (f + bw)/2 and above
    upperhalf = f"..{(f - bw/2)/sfo1:.3f}"   # frequencies up to (f - bw)/2
    # We use get1d_real() to get both portions of the spectrum, passing the
    # bounds as appropriate. The intensities of the spectrum are obtained by
    # summing all points (np.sum).
    # Note that manually passing the bounds parameter will override the F1P/F2P
    # parameters if set by the user (this is probably a good thing).
    upper_integral = np.sum(get1d_real(bounds=upperhalf))
    lower_integral = np.sum(get1d_real(bounds=lowerhalf))
    # Lastly, we take the negative absolute value of the resulting sum, in
    # order to make sure that the resulting cost function is negative
    # regardless of how the NOE peaks are phased (positive or negative).
    return -abs(upper_integral + lower_integral)


def minabsint():
    """
    Cost function which minimises the absolute (magnitude-mode) intensity of
    the spectrum. This is probably the easiest cost function. :-)
    """
    # Get the real part of the spectrum as a numpy ndarray. Because no bounds
    # are explicitly passed, this defaults to the whole spectrum if F1P/F2P are
    # not specified. If F1P/F2P *are* specified (either via the `dpl` TopSpin
    # command, or manually), this will only return the part of the spectrum
    # between those two values.
    r = get1d_real()
    # ...and the imaginary part
    i = get1d_imag()
    # The magnitude-mode spectrum is obtained by combining these.
    mag = np.abs(r + 1j * i)
    # The intensity of the magnitude-mode spectrum is just the sum of all
    # points.
    return np.sum(mag)


def maxabsint():
    """
    Cost function which maximises the absolute (magnitude-mode) intensity of
    the spectrum.
    """
    r = get1d_real()
    i = get1d_imag()
    # This is the same as minabsint except that we have a negative sign.
    # Because the optimisation always seeks to *minimise* the cost function,
    # this essentially tries to *maximise* np.sum(...), i.e. maximise the
    # spectral intensity.
    return -np.sum(np.abs(r + 1j*i))


def minrealint():
    """
    Minimises the intensity of the real part of the spectrum. If the spectrum
    has negative peaks this cost function will try to maximise those.
    """
    return np.sum(get1d_real())


def maxrealint():
    """
    Maximises the intensity of the real part of the spectrum.
    """
    return -np.sum(get1d_real())


def zeronetrealint():
    """
    Tries to get the *net* intensity of the real spectrum to be as close to
    zero as possible. Note that dispersion-mode peaks will contribute to this
    cost function (as they add to zero).
    """
    return np.abs(np.sum(get1d_real()))


def zerorealint():
    """
    Tries to get the real spectrum to be as close to zero as possible. This
    takes the absolute value of the real spectrum before summing, so
    dispersion-mode peaks do not add to zero.
    """
    return np.sum(np.abs(get1d_real()))


def zerorealint_squared():
    """
    Tries to get the real spectrum to be as close to zero as possible. This
    uses a sum-of-squares metric, which (compared to ``zerorealint``) leads to
    two main differences. Firstly, dispersion-mode peaks do not sum to zero
    because sign information is lost upon squaring. Secondly, it more strongly
    penalises large deviations away from zero.
    """
    s = get1d_real()
    return np.sum(s * s)


def epsi_gradient_drift():
    """
    Calculates the amount of 'gradient drift' seen in a 1D EPSI acquisition, as
    reflected by the position of the 'echo' moving over time. This can be
    caused by imbalanced positive and negative gradients.
    """
    from numpy.polynomial.polynomial import Polynomial
    # --- Calculate key parameters -------------------------------
    fid = get1d_fid(remove_grpdly=True)
    # Number of complex points in k-space, i.e. number of points per EPSI
    # gradient. TD2 is total number of real & imag points in FID. L3 is number
    # of EPSI loops (one loop includes both pos + neg gradient). So TD2 / (2 *
    # L3) is the number of points in one EPSI gradient (i.e. only positive
    # gradient). The extra factor of 2 is because we're interested only in
    # complex points.
    td_k = int(getpar("TD") / (2 * 2 * getpar("L3")))
    # Time between consecutive EPSI positive gradients, in seconds
    td_t2 = int(getpar("L3"))
    dw_eff = getpar("AQ") / td_t2

    # --- Perform EPSI processing --------------------------------
    # Reshape into 2D matrix
    ser = fid.reshape((-1, td_k))
    # Discard the part acquired with negative gradients
    ser = ser[0::2, :]

    # Discard any part of the spectrum that was not acquired during an EPSI
    # gradient, i.e. if the delay D6 was nonzero.
    if getpar("D6") > 0:
        ineligible_epsi_points = int(1e6 * getpar("D6") / (getpar("DW") * 2))
        td_k = td_k - ineligible_epsi_points
        ser = ser[:, :td_k]

    # --- Apodisation --------------------------------------------
    # Along k-dimension (Hamming window)
    alpha_0 = 0.54
    ks = np.linspace(0, 1, td_k)
    k_winfunc = (alpha_0
                 - (1 - alpha_0) * np.cos(2 * np.pi * np.linspace(0, 1, td_k)))
    ser = ser * k_winfunc[np.newaxis, :]
    # Along direct dimension
    t2_winfunc = np.sin(np.pi * np.linspace(0, 1, td_t2))
    ser = ser * t2_winfunc[:, np.newaxis]
    abs_ser = np.abs(ser)

    # Calculate k- and t2-axes
    t2_values = np.arange(td_t2) * dw_eff
    k_values = np.linspace(-0.5, 0.5, td_k)

    # Drop all rows (i.e. all values of t2) for which the maximum is less than
    # 20% of the overall maximum.
    threshold_amp = 0.2 * np.max(abs_ser)
    maxima_along_rows = np.max(abs_ser, axis=1)
    indices_to_use = np.nonzero(maxima_along_rows > threshold_amp)
    # Locate the maxima
    maximal_indices_along_k = np.argmax(abs_ser, axis=1)
    # Get the value of k at each maximum
    k_max_values = k_values[maximal_indices_along_k]
    poly = Polynomial.fit(x=t2_values[indices_to_use],
                          y=k_max_values[indices_to_use], deg=1)
    return np.abs(poly.coef[1])


# The cost functions below were used in the POISE paper, but are less likely to
# be generally useful. If you want to use them, simply uncomment them (remove
# the three single quotes around them).

'''
def asaphsqc():
    """
    Maximises the intensity of the projection of a 2D spectrum onto the f2
    axis.
    """
    # First we get the 'rr' part of the spectrum (the displayed part). This
    # assumes that it has been phased already (by the AU program).
    # This is a 2D numpy array:
    # [ [1  , 2, 3, ..., si2],
    #   [.  , ., ., ..., ...],
    #   [.  , ., ., ..., ...],
    #   [si1, ., ., ..., ...]]
    # where si1 and si2 are the values of SI in the indirect and direct
    # dimension respectively.
    spec = get2d_rr()
    # We take the 'skyline' projection, i.e. the highest point along each
    # column. This is basically equivalent to TopSpin's `f2projp` command.
    # If you want a projection onto f1 instead of f2, you can use axis=1.
    proj = np.amax(spec, axis=0)
    return -np.sum(proj)
'''

'''
def specdiff():
    """
    Returns the "spectral difference" between the current spectrum and a
    reference spectrum with EXPNO 1 and PROCNO 1.
    """
    # We can construct the path to the reference spectrum using make_p_spec().
    reference_path = make_p_spec(expno=1, procno=1)
    # The way this is currently coded, the reference spectrum has to be placed
    # in EXPNO 1 and PROCNO 1. In theory, this can be specified using a TopSpin
    # parameter in the optimisation dataset, for example "cnst30" (or any other
    # random cnst). In order to use this, just add:
    #     expno = # int(getpar("cnst30"))
    # and then after that you can use
    #     make_p_spec(expno=expno, procno=1)
    # Then we can get the reference, or 'target', spectrum as a numpy array.
    # Note that this will respect the F1P/F2P parameters, *not* of the
    # reference spectrum, but of the spectrum being optimised. This is because
    # get1d_real() does not actually read F1P and F2P from the spectrum. It
    # just uses the global values stored in _g.spec_f1p and _g.spec_f2p, which
    # refer to the F1P/F2P values of the spectrum being optimised.
    target = get1d_real(p_spec=reference_path)
    # ... and the current spectrum that is being optimised.
    spec = get1d_real()
    # Finally, return the 2-norm of the difference between the two normalised
    # spectra.
    return np.linalg.norm(target/np.linalg.norm(target) -
                          spec/np.linalg.norm(spec))
'''

'''
def dosy():
    """
    Tries to make a spectrum (1D diffusion experiment with variable gradient
    strength) have 25% intensity of a target spectrum (1D diffusion experiment
    with minimum gradient strength). This should be used in conjunction with
    the dosy_opt Python programme (after POISE is installed via `pip`, this can
    be installed from the TopSpin command-line via `poise --install dosy`.)
    """
    # The target spectrum is hardcoded to have EXPNO 99998. See psyche() for
    # more discussion about this.
    # As in psyche(), the F1P/F2P parameters are not taken from the reference
    # spectrum but from the spectrum being optimised.
    reference_path = make_p_spec(expno=99998, procno=1)
    target = get1d_real(p_spec=reference_path)
    # This is the spectrum being optimised.
    spec = get1d_real()
    # The intensity of the optimised spectrum is np.sum(spec), and likewise for
    # the target spectrum. We take the ratio of the two and measure how "far
    # away" this is from the ideal value of 0.25 (which corresponds to 75%
    # attenuation).
    return np.abs(np.sum(spec)/np.sum(target) - 0.25)
'''

'''
def dosy_aux():
    """
    Non-absolute value of dosy(). To be used in the first stage of dosy_opt.
    """
    reference_path = make_p_spec(expno=99998, procno=1)
    target = get1d_real(p_spec=reference_path)
    spec = get1d_real()
    return np.sum(spec)/np.sum(target) - 0.25
'''

'''
def dosy_2p():
    """
    Two-parameter DOSY optimisation.
    """
    reference_path = make_p_spec(expno=99998, procno=1)
    target = get1d_real(p_spec=reference_path)
    spec = get1d_real()
    return np.abs(np.sum(spec)/np.sum(target) - 0.25) + getpar("D20")
'''

